Hot and Dense QCD Shear Viscosity at Leading Log

The leading-order weak-coupling shear viscosity of QCD was computed almost 20 years ago, and the extension to next-to-leading order is 4 years old. But these results have never been applied at finite baryon chemical potential $\mu$, despite the fact that intermediate-energy heavy ion collisions and merging neutron stars may explore the Quark-Gluon Plasma in a regime where baryon chemical potentials are large. Here we extend the leading-log shear viscosity calculation to finite $\mu$, and we argue that the convergence of the weak-coupling expansion, while questionable for achievable plasmas, should be better at $\mu > T$ than at $\mu=0$.

==> anc/Fig3.py <==
#routine for plot 3 
#viscosity values are shown in arrays visc(number)


import matplotlib.pyplot as plt
import numpy as np


visc6 = np.array([106.66377365,  108.04142982,  112.17503296,  119.07477498,  128.76799705,
  141.306582,    156.77490949,  175.29726756,  197.04395026,  222.2357662,
  251.14703299,  284.10749115,  321.50352526,  363.77896244,  411.43551537,
  465.03284714,  525.18826763,  592.57615003,  667.92720246,  752.02771843,
  845.71888587,  949.89618773, 1065.50889408, 1193.55962996, 1335.10399883,
 1491.25024372, 1663.15893255, 1852.04265897, 2059.16575346, 2285.8440024,
 2533.44437458])
visc5 = np.array([106.663735,    108.04138785,  112.17498042,  119.07470283,  128.7678933,
  141.30643055,  156.77468916,  175.29695012,  197.04350584,  222.23515598,
  251.14621644,  284.10642751,  321.50217717,  363.77730001,  411.4335203,
  465.03051628,  525.18561549,  592.57321005,  667.92402673,  752.02437592,
  845.71545912,  949.89276911, 1065.50557929, 1193.5565124,  1335.10116246,
 1491.24775565, 1663.15683561, 1852.04096457, 2059.16443523, 2285.84299118,
 2533.44355521])
visc4 = np.array([106.66365759,  108.04130432,  112.17487668,  119.07455881,  128.76767794,
  141.30609512,  156.77415837,  175.29611016,  197.04218884,  222.23312037,
  251.14312319,  284.10181255,  321.49542096,  363.76759588,  411.41984352,
  465.01159644,  525.15991464,  592.53890885,  667.87902052,  751.96628171,
  845.64163413,  949.80033935, 1065.39147988, 1193.41753452, 1334.93400786,
 1491.04909563, 1662.92337269, 1851.76949493, 2058.85191007, 2285.4865753,
 2533.04068139])
visc1 = np.array([106.45136373,  107.81545632,  111.90548154,  118.72276482,  128.27919797,
  140.60364578,  155.74860911,  173.79613142,  194.86227916,  219.09997129,
  246.70034379,  277.89308533,  312.94620071,  352.16549367,  395.89385818,
  444.51036382,  498.42914335,  558.09816289,  623.99799796,  696.64072683,
  776.56900752,  864.35535775,  960.60162354, 1065.93860639, 1181.02581465,
 1306.55130787, 1443.23160822, 1591.81165892, 1753.06481457, 1927.7928527,
 2116.82599848])
visc2 = np.array([106.6421208,   108.01860976,  112.14848236,  119.04123638,  128.72301664,
  141.2439446,   156.68599513,  175.17032179,  196.86327937,  221.98084794,
  250.79158777,  283.61851585,  320.84032385,  362.89219928,  410.26631816,
  463.5119837,   523.23541685,  590.09928286,  664.82208363,  748.17753518,
  840.99400575,  944.15404343, 1058.59399037, 1185.30366493, 1325.32608964,
 1479.75724571, 1649.74583972, 1836.49307345, 2041.2524116,  2265.32934575,
 2510.08115439])
visc3 = np.array([106.65997632,  108.03733548,  112.16998817,  119.06794449,  128.75822933,
  141.29225575,  156.75375745,  175.26617566,  196.99874356,  222.17096797,
  251.05563406,  283.9807213,   321.33064843,  363.54710809,  411.12955877,
  464.63534891,  524.67947973,  591.93409191,  667.12780686,  751.04504295,
  844.52538309,  948.4630243,  1063.8063073,  1191.55730967, 1332.77148199,
 1488.55730975, 1660.07598842, 1848.54110424, 2055.21831722, 2281.42504561,
 2528.53015306])
mu = np.array([0.0,0.2,  0.4, 0.6,0.8,1.0, 1.2,1.4, 1.6,1.8, 2.0, 2.2, 2.4,2.6, 2.8,3.0, 3.2, 3.4,3.6,3.8, 4.0,4.2, 4.4, 4.6, 4.8, 5.0,  5.2, 5.4, 5.6, 5.8, 6.0])

v = np.zeros(31)
v2 = np.zeros(31)
v3 = np.zeros(31)
v4 = np.zeros(31)
v5 = np.zeros(31)


for i in range (0,31):
    v[i]=(visc6[i]-visc2[i])/(visc6[i])
    v2[i]=(visc6[i]-visc3[i])/(visc6[i])
    v3[i]=(visc6[i]-visc4[i])/(visc6[i])
    v4[i]= (visc6[i]-visc5[i])/(visc6[i])
    v5[i]=(visc6[i]-visc1[i])/(visc6[i])
    
plt.semilogy(mu,v5,'#003f5c',label='N = 1')    
plt.semilogy(mu,v,'#58508d',label='N = 2')
plt.semilogy(mu,v2,'#bc5090',label='N = 3')
plt.semilogy(mu,v3,'#ff6361',label='N = 4')
plt.semilogy(mu,v4,'#ffa600',label='N = 5')
plt.legend(fontsize=7)
plt.ylabel(r'$\frac{\eta_{N=6}-\eta_N}{\eta_{N=6}}$',fontsize=18)
plt.xlabel(r'$\mu/T$',fontsize=14)
plt.savefig('comp.eps', format='eps',transparent=True,bbox_inches='tight')
plt.show()


==> anc/Fig456.py <==
import scipy.integrate 
import scipy.special as special
import numpy as np
from scipy.constants import pi
from sympy import exp
from sympy import diff
from sympy.abc import x,y,T
from mpmath import polylog
from mpmath import log
import mpmath as mp
import matplotlib.pyplot as plt

#number of points you wnat to plot
N= 31

#vector to save the values we calculate for each chemical potential
Q_q = np.zeros(N)
Qtot = np.zeros(N)
Q_g = np.zeros(N)
Q_qb = np.zeros(N)
mu = np.zeros(N)
visc = np.zeros(N)
chi = np.zeros((N,18))
visc_c = np.zeros(N)
visc_a = np.zeros(N)
visc_b = np.zeros(N)
visc_d = np.zeros(N)
k=0
u=0.0

#loop to calculate source vector and scattering matrix for each value of chemical potential
for i in range (0,N):
    #source vector gluon

    Sg1 = scipy.integrate.quad(lambda x : (8/(pi**2))*(x**5/(1+x)**5)*exp(x)/(exp(x)-1)**2, 0, np.inf)[0]
    Sg2 = scipy.integrate.quad(lambda x : (8/(pi**2))*(x**6/(1+x)**5)*exp(x)/(exp(x)-1)**2, 0, np.inf)[0]
    Sg3 = scipy.integrate.quad(lambda x : (8/(pi**2))*(x**7/(1+x)**5)*exp(x)/(exp(x)-1)**2, 0, np.inf)[0]
    Sg4 = scipy.integrate.quad(lambda x : (8/(pi**2))*(x**8/(1+x)**5)*exp(x)/(exp(x)-1)**2, 0, np.inf)[0]
    Sg5 = scipy.integrate.quad(lambda x : (8/(pi**2))*(x**9/(1+x)**5)*exp(x)/(exp(x)-1)**2, 0, np.inf)[0]
    Sg6 = scipy.integrate.quad(lambda x : (8/(pi**2))*(x**(10)/(1+x)**5)*exp(x)/(exp(x)-1)**2, 0, np.inf)[0]

    #source vector quark


    Sq1 = scipy.integrate.quad(lambda x : (9/(pi**2))*(x**5/(1+x)**5)*exp(x-u)/(exp(x-u)+1)**2, 0, np.inf)[0]
    Sq2 = scipy.integrate.quad(lambda x : (9/(pi**2))*(x**6/(1+x)**5)*exp(x-u)/(exp(x-u)+1)**2, 0, np.inf)[0]
    Sq3 = scipy.integrate.quad(lambda x : (9/(pi**2))*(x**7/(1+x)**5)*exp(x-u)/(exp(x-u)+1)**2, 0, np.inf)[0]
    Sq4 = scipy.integrate.quad(lambda x : (9/(pi**2))*(x**8/(1+x)**5)*exp(x-u)/(exp(x-u)+1)**2, 0, np.inf)[0]
    Sq5 = scipy.integrate.quad(lambda x : (9/(pi**2))*(x**9/(1+x)**5)*exp(x-u)/(exp(x-u)+1)**2, 0, np.inf)[0]
    Sq6 = scipy.integrate.quad(lambda x : (9/(pi**2))*(x**(10)/(1+x)**5)*exp(x-u)/(exp(x-u)+1)**2, 0, np.inf)[0]
    
     #source vector antiquark

    Saq1 = scipy.integrate.quad(lambda x : (9/(pi**2))*(x**5/(1+x)**5)*exp(x+u)/(exp(x+u)+1)**2, 0, np.inf)[0]
    Saq2 = scipy.integrate.quad(lambda x : (9/(pi**2))*(x**6/(1+x)**5)*exp(x+u)/(exp(x+u)+1)**2, 0, np.inf)[0]
    Saq3 = scipy.integrate.quad(lambda x : (9/(pi**2))*(x**7/(1+x)**5)*exp(x+u)/(exp(x+u)+1)**2, 0, np.inf)[0]
    Saq4 = scipy.integrate.quad(lambda x : (9/(pi**2))*(x**8/(1+x)**5)*exp(x+u)/(exp(x+u)+1)**2, 0, np.inf)[0]
    Saq5 = scipy.integrate.quad(lambda x : (9/(pi**2))*(x**9/(1+x)**5)*exp(x+u)/(exp(x+u)+1)**2, 0, np.inf)[0]
    Saq6 = scipy.integrate.quad(lambda x : (9/(pi**2))*(x**(10)/(1+x)**5)*exp(x+u)/(exp(x+u)+1)**2, 0, np.inf)[0]

    #Cg = diagrams A+B
    
    Cg1 = scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x-3*x**2)**2/(1+x)**(12)+6*(x**4/(1+x)**(10))) + (pi**2/6+u**2/2)*3*3/(pi**5)*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x-3*x**2)**2/(1+x)**(12)+6*(x**4/(1+x)**(10))), 0, np.inf)[0]
    Cg2 = scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(3*x**2-2*x**3)**2/(1+x)**(12)+6*x**6/(1+x)**(10)) + (pi**2/6+u**2/2)*3*3/(pi**5)*(exp(x)/(exp(x)-1)**2)*(x**2*(3*x**2-2*x**3)**2/(1+x)**(12)+6*x**6/(1+x)**(10)), 0, np.inf)[0]
    Cg3 = scipy.integrate.quad(lambda x : (3*8*3/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(x**4-4*x**3)**2/(1+x)**(12)+6*x**8/(1+x)**10) + (pi**2/6+u**2/2)*3*3/(pi**5)*(exp(x)/(exp(x)-1)**2)*(x**2*(x**4-4*x**3)**2/(1+x)**(12)+6*x**8/(1+x)**10), 0, np.inf)[0]
    Cg4 = scipy.integrate.quad(lambda x : (3*8*3/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(5*x**4)**2/(1+x)**(12)+6*x**10/(1+x)**10) + (pi**2/6+u**2/2)*3*3/(pi**5)*(exp(x)/(exp(x)-1)**2)*(x**2*(5*x**4)**2/(1+x)**(12)+6*x**10/(1+x)**10), 0, np.inf)[0]
    Cg5 = scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(x**6+6*x**5)**2/(1+x)**(12)+6*x**(12)/(1+x)**(10)) + (pi**2/6+u**2/2)*3*3/(pi**5)*(exp(x)/(exp(x)-1)**2)*(x**2*(x**6+6*x**5)**2/(1+x)**(12)+6*x**(12)/(1+x)**(10)), 0, np.inf)[0]
    Cg6 = scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x**7+7*x**6)**2/(1+x)**(12)+6*x**(14)/(1+x)**(10)) + (pi**2/6+u**2/2)*3*3/(pi**5)*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x**7+7*x**6)**2/(1+x)**(12)+6*x**(14)/(1+x)**(10)), 0, np.inf)[0]
    Cg12 = scipy.integrate.quad(lambda x : (3*8*3/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x-3*x**2)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**5/(1+x)**(10)) + (pi**2/6+u**2/2)*3*3/(pi**5)*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x-3*x**2)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**5/(1+x)**(10)), 0, np.inf)[0]
    Cg13 = scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x-3*x**2)*(4*x**3-x**4)/(1+x)**(12)+6*x**6/(1+x)**(10)) + (pi**2/6+u**2/2)*3*3/(pi**5)*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x-3*x**2)*(4*x**3-x**4)/(1+x)**(12)+6*x**6/(1+x)**(10)), 0, np.inf)[0]
    Cg23 = scipy.integrate.quad(lambda x : (3*8*3/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(3*x**2-2*x**3)*(4*x**3-x**4)/(1+x)**(12)+6*x**7/(1+x)**(10)) + (pi**2/6+u**2/2)*3*3/(pi**5)*(exp(x)/(exp(x)-1)**2)*(x**2*(3*x**2-2*x**3)*(4*x**3-x**4)/(1+x)**(12)+6*x**7/(1+x)**(10)), 0, np.inf)[0]
    Cg14 = scipy.integrate.quad(lambda x : (3*8*3/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x-3*x**2)*(5*x**4)/(1+x)**(12)+(6*x**7/(1+x)**(10))) + (pi**2/6+u**2/2)*3*3/(pi**5)*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x-3*x**2)*(5*x**4)/(1+x)**(12)+(6*x**7/(1+x)**(10))), 0, np.inf)[0]
    Cg24 = scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(5*x**4)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**8/(1+x)**(10)) + (pi**2/6+u**2/2)*3*3/(pi**5)*(exp(x)/(exp(x)-1)**2)*(x**2*(5*x**4)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**8/(1+x)**(10)), 0, np.inf)[0]
    Cg34 = scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(5*x**4)*(4*x**3-x**4)/(1+x)**(12)+6*x**9/(1+x)**(10)) + (pi**2/6+u**2/2)*3*3/(pi**5)*(exp(x)/(exp(x)-1)**2)*(x**2*(5*x**4)*(4*x**3-x**4)/(1+x)**(12)+6*x**9/(1+x)**(10)), 0, np.inf)[0]
    Cg15 = scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(x**6+6*x**5)*(2*x-3*x**2)/(1+x)**(12)+6*x**8/(1+x)**(10)) + (pi**2/6+u**2/2)*3*3/(pi**5)*(exp(x)/(exp(x)-1)**2)*(x**2*(x**6+6*x**5)*(2*x-3*x**2)/(1+x)**(12)+6*x**8/(1+x)**(10)), 0, np.inf)[0]
    Cg25 = scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(x**6+6*x**5)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**9/(1+x)**(10)) + (pi**2/6+u**2/2)*3*3/(pi**5)*(exp(x)/(exp(x)-1)**2)*(x**2*(x**6+6*x**5)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**9/(1+x)**(10)), 0, np.inf)[0]
    Cg35 = scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(x**6+6*x**5)*(4*x**3-x**4)/(1+x)**(12)+6*x**(10)/(1+x)**(10)) + (pi**2/6+u**2/2)*3*3/(pi**5)*(exp(x)/(exp(x)-1)**2)*(x**2*(x**6+6*x**5)*(4*x**3-x**4)/(1+x)**(12)+6*x**(10)/(1+x)**(10)), 0, np.inf)[0]
    Cg45 = scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(x**6+6*x**5)*(5*x**4)/(1+x)**(12)+6*x**(11)/(1+x)**(10)) + (pi**2/6+u**2/2)*3*3/(pi**5)*(exp(x)/(exp(x)-1)**2)*(x**2*(x**6+6*x**5)*(5*x**4)/(1+x)**(12)+6*x**(11)/(1+x)**(10)), 0, np.inf)[0]
    Cg16 = scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x**7+7*x**6)*(2*x-3*x**2)/(1+x)**(12)+6*x**9/(1+x)**(10)) + (pi**2/6+u**2/2)*3*3/(pi**5)*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x**7+7*x**6)*(2*x-3*x**2)/(1+x)**(12)+6*x**9/(1+x)**(10)), 0, np.inf)[0]
    Cg26 = scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x**7+7*x**6)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**(10)/(1+x)**(10)) + (pi**2/6+u**2/2)*3*3/(pi**5)*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x**7+7*x**6)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**(10)/(1+x)**(10)), 0, np.inf)[0]
    Cg36 = scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x**7+7*x**6)*(4*x**3-x**4)/(1+x)**(12)+6*x**(11)/(1+x)**(10)) + (pi**2/6+u**2/2)*3*3/(pi**5)*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x**7+7*x**6)*(4*x**3-x**4)/(1+x)**(12)+6*x**(11)/(1+x)**(10)), 0, np.inf)[0]
    Cg46 = scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x**7+7*x**6)*(5*x**4)/(1+x)**(12)+6*x**(12)/(1+x)**(10)) + (pi**2/6+u**2/2)*3*3/(pi**5)*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x**7+7*x**6)*(5*x**4)/(1+x)**(12)+6*x**(12)/(1+x)**(10)), 0, np.inf)[0]
    Cg56 = scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x**7+7*x**6)*(x**6+6*x**5)/(1+x)**(12)+6*x**(13)/(1+x)**(10)) + (pi**2/6+u**2/2)*3*3/(pi**5)*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x**7+7*x**6)*(x**6+6*x**5)/(1+x)**(12)+6*x**(13)/(1+x)**(10)), 0, np.inf)[0]

    #Cq = diagramas C+B (quark)
    
    Cq1 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x-3*x**2)**2/(1+x)**(12)+6*(x**4/(1+x)**(10))) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x-3*x**2)**2/(1+x)**(12)+6*(x**4/(1+x)**(10))), 0, np.inf)[0]
    Cq2 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(3*x**2-2*x**3)**2/(1+x)**(12)+6*x**6/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(3*x**2-2*x**3)**2/(1+x)**(12)+6*x**6/(1+x)**(10)), 0, np.inf)[0]
    Cq3 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(4*x**3-x**4)**2/(1+x)**(12)+6*x**8/(1+x)**10) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(4*x**3-x**4)**2/(1+x)**(12)+6*x**8/(1+x)**10), 0, np.inf)[0]
    Cq4 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(5*x**4)**2/(1+x)**(12)+6*x**10/(1+x)**10) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(5*x**4)**2/(1+x)**(12)+6*x**10/(1+x)**10), 0, np.inf)[0]
    Cq5 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(x**6+6*x**5)**2/(1+x)**(12)+6*x**(12)/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(x**6+6*x**5)**2/(1+x)**(12)+6*x**(12)/(1+x)**(10)), 0, np.inf)[0]
    Cq6 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x**7+7*x**6)**2/(1+x)**(12)+6*x**(14)/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x**7+7*x**6)**2/(1+x)**(12)+6*x**(14)/(1+x)**(10)), 0, np.inf)[0]
    Cq12 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x-3*x**2)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**5/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x-3*x**2)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**5/(1+x)**(10)), 0, np.inf)[0]
    Cq13 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x-3*x**2)*(4*x**3-x**4)/(1+x)**(12)+6*x**6/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x-3*x**2)*(4*x**3-x**4)/(1+x)**(12)+6*x**6/(1+x)**(10)), 0, np.inf)[0]
    Cq23 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(3*x**2-2*x**3)*(4*x**3-x**4)/(1+x)**(12)+6*x**7/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(3*x**2-2*x**3)*(4*x**3-x**4)/(1+x)**(12)+6*x**7/(1+x)**(10)), 0, np.inf)[0]
    Cq14 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x-3*x**2)*(5*x**4)/(1+x)**(12)+(6*x**7/(1+x)**(10))) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x-3*x**2)*(5*x**4)/(1+x)**(12)+(6*x**7/(1+x)**(10))), 0, np.inf)[0]
    Cq24 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(5*x**4)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**8/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(5*x**4)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**8/(1+x)**(10)), 0, np.inf)[0]
    Cq34 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(5*x**4)*(4*x**3-x**4)/(1+x)**(12)+6*x**9/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(5*x**4)*(4*x**3-x**4)/(1+x)**(12)+6*x**9/(1+x)**(10)), 0, np.inf)[0]
    Cq15 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(x**6+6*x**5)*(2*x-3*x**2)/(1+x)**(12)+6*x**8/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(x**6+6*x**5)*(2*x-3*x**2)/(1+x)**(12)+6*x**8/(1+x)**(10)), 0, np.inf)[0]
    Cq25 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(x**6+6*x**5)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**9/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(x**6+6*x**5)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**9/(1+x)**(10)), 0, np.inf)[0]
    Cq35 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(x**6+6*x**5)*(4*x**3-x**4)/(1+x)**(12)+6*x**(10)/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(x**6+6*x**5)*(4*x**3-x**4)/(1+x)**(12)+6*x**(10)/(1+x)**(10)), 0, np.inf)[0]
    Cq45 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(x**6+6*x**5)*(5*x**4)/(1+x)**(12)+6*x**(11)/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(x**6+6*x**5)*(5*x**4)/(1+x)**(12)+6*x**(11)/(1+x)**(10)), 0, np.inf)[0]
    Cq16 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x**7+7*x**6)*(2*x-3*x**2)/(1+x)**(12)+6*x**9/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x**7+7*x**6)*(2*x-3*x**2)/(1+x)**(12)+6*x**9/(1+x)**(10)), 0, np.inf)[0]
    Cq26 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x**7+7*x**6)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**(10)/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x**7+7*x**6)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**(10)/(1+x)**(10)), 0, np.inf)[0]
    Cq36 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x**7+7*x**6)*(4*x**3-x**4)/(1+x)**(12)+6*x**(11)/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x**7+7*x**6)*(4*x**3-x**4)/(1+x)**(12)+6*x**(11)/(1+x)**(10)), 0, np.inf)[0]
    Cq46 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x**7+7*x**6)*(5*x**4)/(1+x)**(12)+6*x**(12)/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x**7+7*x**6)*(5*x**4)/(1+x)**(12)+6*x**(12)/(1+x)**(10)), 0, np.inf)[0]
    Cq56 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x**7+7*x**6)*(x**6+6*x**5)/(1+x)**(12)+6*x**(13)/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x**7+7*x**6)*(x**6+6*x**5)/(1+x)**(12)+6*x**(13)/(1+x)**(10)), 0, np.inf)[0]

    #Caq = diagramas C+B
    
    Caq1 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x-3*x**2)**2/(1+x)**(12)+6*(x**4/(1+x)**(10))) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x-3*x**2)**2/(1+x)**(12)+6*(x**4/(1+x)**(10))), 0, np.inf)[0]
    Caq2 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(3*x**2-2*x**3)**2/(1+x)**(12)+6*x**6/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(3*x**2-2*x**3)**2/(1+x)**(12)+6*x**6/(1+x)**(10)), 0, np.inf)[0]
    Caq3 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(4*x**3-x**4)**2/(1+x)**(12)+6*x**8/(1+x)**10) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(4*x**3-x**4)**2/(1+x)**(12)+6*x**8/(1+x)**10), 0, np.inf)[0]
    Caq4 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(5*x**4)**2/(1+x)**(12)+6*x**10/(1+x)**10) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(5*x**4)**2/(1+x)**(12)+6*x**10/(1+x)**10), 0, np.inf)[0]
    Caq5 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(x**6+6*x**5)**2/(1+x)**(12)+6*x**(12)/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(x**6+6*x**5)**2/(1+x)**(12)+6*x**(12)/(1+x)**(10)), 0, np.inf)[0]
    Caq6 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x**7+7*x**6)**2/(1+x)**(12)+6*x**(14)/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x**7+7*x**6)**2/(1+x)**(12)+6*x**(14)/(1+x)**(10)), 0, np.inf)[0]
    Caq12 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x-3*x**2)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**5/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x-3*x**2)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**5/(1+x)**(10)), 0, np.inf)[0]
    Caq13 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x-3*x**2)*(4*x**3-x**4)/(1+x)**(12)+6*x**6/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x-3*x**2)*(4*x**3-x**4)/(1+x)**(12)+6*x**6/(1+x)**(10)), 0, np.inf)[0]
    Caq23 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(3*x**2-2*x**3)*(4*x**3-x**4)/(1+x)**(12)+6*x**7/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(3*x**2-2*x**3)*(4*x**3-x**4)/(1+x)**(12)+6*x**7/(1+x)**(10)), 0, np.inf)[0]
    Caq14 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x-3*x**2)*(5*x**4)/(1+x)**(12)+(6*x**7/(1+x)**(10))) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x-3*x**2)*(5*x**4)/(1+x)**(12)+(6*x**7/(1+x)**(10))), 0, np.inf)[0]
    Caq24 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(5*x**4)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**8/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(5*x**4)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**8/(1+x)**(10)), 0, np.inf)[0]
    Caq34 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(5*x**4)*(4*x**3-x**4)/(1+x)**(12)+6*x**9/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(5*x**4)*(4*x**3-x**4)/(1+x)**(12)+6*x**9/(1+x)**(10)), 0, np.inf)[0]
    Caq15 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(x**6+6*x**5)*(2*x-3*x**2)/(1+x)**(12)+6*x**8/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(x**6+6*x**5)*(2*x-3*x**2)/(1+x)**(12)+6*x**8/(1+x)**(10)), 0, np.inf)[0]
    Caq25 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(x**6+6*x**5)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**9/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(x**6+6*x**5)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**9/(1+x)**(10)), 0, np.inf)[0]
    Caq35 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(x**6+6*x**5)*(4*x**3-x**4)/(1+x)**(12)+6*x**(10)/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(x**6+6*x**5)*(4*x**3-x**4)/(1+x)**(12)+6*x**(10)/(1+x)**(10)), 0, np.inf)[0]
    Caq45 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(x**6+6*x**5)*(5*x**4)/(1+x)**(12)+6*x**(11)/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(x**6+6*x**5)*(5*x**4)/(1+x)**(12)+6*x**(11)/(1+x)**(10)), 0, np.inf)[0]
    Caq16 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x**7+7*x**6)*(2*x-3*x**2)/(1+x)**(12)+6*x**9/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x**7+7*x**6)*(2*x-3*x**2)/(1+x)**(12)+6*x**9/(1+x)**(10)), 0, np.inf)[0]
    Caq26 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x**7+7*x**6)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**(10)/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x**7+7*x**6)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**(10)/(1+x)**(10)), 0, np.inf)[0]
    Caq36 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x**7+7*x**6)*(4*x**3-x**4)/(1+x)**(12)+6*x**(11)/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x**7+7*x**6)*(4*x**3-x**4)/(1+x)**(12)+6*x**(11)/(1+x)**(10)), 0, np.inf)[0]
    Caq46 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x**7+7*x**6)*(5*x**4)/(1+x)**(12)+6*x**(12)/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x**7+7*x**6)*(5*x**4)/(1+x)**(12)+6*x**(12)/(1+x)**(10)), 0, np.inf)[0]
    Caq56 = scipy.integrate.quad(lambda x : (6/(4*pi**3))*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x**7+7*x**6)*(x**6+6*x**5)/(1+x)**(12)+6*x**(13)/(1+x)**(10)) + (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x**7+7*x**6)*(x**6+6*x**5)/(1+x)**(12)+6*x**(13)/(1+x)**(10)), 0, np.inf)[0]

    #Diagram D+E quark+gluon (antiquark)
    
    C11 = scipy.integrate.quad(lambda x : (2/(pi**5))*(1/(exp(u)+1))*(2*pi**2/6+u**2/2-polylog(2,exp(u)/(1+exp(u)))-1/2*(log(1+exp(u)))**2)*x**5/(1+x)**10*exp(x)/((exp(x-u)+1)*(exp(x)-1)) + (2/(pi**5))*(1/(exp(u)+1))*(pi**2/6-polylog(2,-exp(u)))*x**5/(1+x)**10*exp(x)/((exp(x-u)+1)*(exp(x)-1)), 0, np.inf)[0]
    C22 = scipy.integrate.quad(lambda x : (2/(pi**5))*(1/(exp(u)+1))*(2*pi**2/6+u**2/2-polylog(2,exp(u)/(1+exp(u)))-1/2*(log(1+exp(u)))**2)*(x**7/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)) + (2/(pi**5))*(1/(exp(u)+1))*(pi**2/6-polylog(2,-exp(u)))*(x**7/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)), 0, np.inf)[0]
    C12 = scipy.integrate.quad(lambda x : (2/(pi**5))*(1/(exp(u)+1))*(2*pi**2/6+u**2/2-polylog(2,exp(u)/(1+exp(u)))-1/2*(log(1+exp(u)))**2)*(x**6/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)) + (2/(pi**5))*(1/(exp(u)+1))*(pi**2/6-polylog(2,-exp(u)))*(x**6/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)), 0, np.inf)[0]
    C13 = scipy.integrate.quad(lambda x : (2/(pi**5))*(1/(exp(u)+1))*(2*pi**2/6+u**2/2-polylog(2,exp(u)/(1+exp(u)))-1/2*(log(1+exp(u)))**2)*(x**7/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)) + (2/(pi**5))*(1/(exp(u)+1))*(pi**2/6-polylog(2,-exp(u)))*(x**7/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)), 0, np.inf)[0]
    C14 = scipy.integrate.quad(lambda x : (2/(pi**5))*(1/(exp(u)+1))*(2*pi**2/6+u**2/2-polylog(2,exp(u)/(1+exp(u)))-1/2*(log(1+exp(u)))**2)*(x**8/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)) + (2/(pi**5))*(1/(exp(u)+1))*(pi**2/6-polylog(2,-exp(u)))*(x**8/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)), 0, np.inf)[0]
    C15 = scipy.integrate.quad(lambda x : (2/(pi**5))*(1/(exp(u)+1))*(2*pi**2/6+u**2/2-polylog(2,exp(u)/(1+exp(u)))-1/2*(log(1+exp(u)))**2)*(x**9/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)) + (2/(pi**5))*(1/(exp(u)+1))*(pi**2/6-polylog(2,-exp(u)))*(x**9/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)), 0, np.inf)[0]
    C16 = scipy.integrate.quad(lambda x : (2/(pi**5))*(1/(exp(u)+1))*(2*pi**2/6+u**2/2-polylog(2,exp(u)/(1+exp(u)))-1/2*(log(1+exp(u)))**2)*(x**10/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)) + (2/(pi**5))*(1/(exp(u)+1))*(pi**2/6-polylog(2,-exp(u)))*(x**10/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)), 0, np.inf)[0]
    C23 = scipy.integrate.quad(lambda x : (2/(pi**5))*(1/(exp(u)+1))*(2*pi**2/6+u**2/2-polylog(2,exp(u)/(1+exp(u)))-1/2*(log(1+exp(u)))**2)*(x**8/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)) + (2/(pi**5))*(1/(exp(u)+1))*(pi**2/6-polylog(2,-exp(u)))*(x**8/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)), 0, np.inf)[0]
    C24 = scipy.integrate.quad(lambda x : (2/(pi**5))*(1/(exp(u)+1))*(2*pi**2/6+u**2/2-polylog(2,exp(u)/(1+exp(u)))-1/2*(log(1+exp(u)))**2)*(x**9/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)) + (2/(pi**5))*(1/(exp(u)+1))*(pi**2/6-polylog(2,-exp(u)))*(x**9/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)), 0, np.inf)[0]
    C25 = scipy.integrate.quad(lambda x : (2/(pi**5))*(1/(exp(u)+1))*(2*pi**2/6+u**2/2-polylog(2,exp(u)/(1+exp(u)))-1/2*(log(1+exp(u)))**2)*(x**10/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)) + (2/(pi**5))*(1/(exp(u)+1))*(pi**2/6-polylog(2,-exp(u)))*(x**10/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)), 0, np.inf)[0]
    C26 = scipy.integrate.quad(lambda x : (2/(pi**5))*(1/(exp(u)+1))*(2*pi**2/6+u**2/2-polylog(2,exp(u)/(1+exp(u)))-1/2*(log(1+exp(u)))**2)*(x**11/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)) + (2/(pi**5))*(1/(exp(u)+1))*(pi**2/6-polylog(2,-exp(u)))*(x**11/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)), 0, np.inf)[0]
    C33 = scipy.integrate.quad(lambda x : (2/(pi**5))*(1/(exp(u)+1))*(2*pi**2/6+u**2/2-polylog(2,exp(u)/(1+exp(u)))-1/2*(log(1+exp(u)))**2)*(x**9/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)) + (2/(pi**5))*(1/(exp(u)+1))*(pi**2/6-polylog(2,-exp(u)))*(x**9/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)), 0, np.inf)[0]
    C34 = scipy.integrate.quad(lambda x : (2/(pi**5))*(1/(exp(u)+1))*(2*pi**2/6+u**2/2-polylog(2,exp(u)/(1+exp(u)))-1/2*(log(1+exp(u)))**2)*(x**10/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)) + (2/(pi**5))*(1/(exp(u)+1))*(pi**2/6-polylog(2,-exp(u)))*(x**10/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)), 0, np.inf)[0]
    C35 = scipy.integrate.quad(lambda x : (2/(pi**5))*(1/(exp(u)+1))*(2*pi**2/6+u**2/2-polylog(2,exp(u)/(1+exp(u)))-1/2*(log(1+exp(u)))**2)*(x**11/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)) + (2/(pi**5))*(1/(exp(u)+1))*(pi**2/6-polylog(2,-exp(u)))*(x**11/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)), 0, np.inf)[0]
    C36 = scipy.integrate.quad(lambda x : (2/(pi**5))*(1/(exp(u)+1))*(2*pi**2/6+u**2/2-polylog(2,exp(u)/(1+exp(u)))-1/2*(log(1+exp(u)))**2)*(x**12/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)) + (2/(pi**5))*(1/(exp(u)+1))*(pi**2/6-polylog(2,-exp(u)))*(x**12/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)), 0, np.inf)[0]
    C44 = scipy.integrate.quad(lambda x : (2/(pi**5))*(1/(exp(u)+1))*(2*pi**2/6+u**2/2-polylog(2,exp(u)/(1+exp(u)))-1/2*(log(1+exp(u)))**2)*(x**11/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)) + (2/(pi**5))*(1/(exp(u)+1))*(pi**2/6-polylog(2,-exp(u)))*(x**11/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)), 0, np.inf)[0]
    C45 = scipy.integrate.quad(lambda x : (2/(pi**5))*(1/(exp(u)+1))*(2*pi**2/6+u**2/2-polylog(2,exp(u)/(1+exp(u)))-1/2*(log(1+exp(u)))**2)*(x**12/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)) + (2/(pi**5))*(1/(exp(u)+1))*(pi**2/6-polylog(2,-exp(u)))*(x**12/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)), 0, np.inf)[0]
    C46 = scipy.integrate.quad(lambda x : (2/(pi**5))*(1/(exp(u)+1))*(2*pi**2/6+u**2/2-polylog(2,exp(u)/(1+exp(u)))-1/2*(log(1+exp(u)))**2)*(x**13/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)) + (2/(pi**5))*(1/(exp(u)+1))*(pi**2/6-polylog(2,-exp(u)))*(x**13/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)), 0, np.inf)[0]
    C55 = scipy.integrate.quad(lambda x : (2/(pi**5))*(1/(exp(u)+1))*(2*pi**2/6+u**2/2-polylog(2,exp(u)/(1+exp(u)))-1/2*(log(1+exp(u)))**2)*(x**13/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)) + (2/(pi**5))*(1/(exp(u)+1))*(pi**2/6-polylog(2,-exp(u)))*(x**13/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)), 0, np.inf)[0]
    C56 = scipy.integrate.quad(lambda x : (2/(pi**5))*(1/(exp(u)+1))*(2*pi**2/6+u**2/2-polylog(2,exp(u)/(1+exp(u)))-1/2*(log(1+exp(u)))**2)*(x**14/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)) + (2/(pi**5))*(1/(exp(u)+1))*(pi**2/6-polylog(2,-exp(u)))*(x**14/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)), 0, np.inf)[0]
    C66 = scipy.integrate.quad(lambda x : (2/(pi**5))*(1/(exp(u)+1))*(2*pi**2/6+u**2/2-polylog(2,exp(u)/(1+exp(u)))-1/2*(log(1+exp(u)))**2)*(x**15/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)) + (2/(pi**5))*(1/(exp(u)+1))*(pi**2/6-polylog(2,-exp(u)))*(x**15/(1+x)**10)*exp(x)/((exp(x-u)+1)*(exp(x)-1)), 0, np.inf)[0]

    #Diagram D+E antiquark+gluon
    
    Ca11 = scipy.integrate.quad(lambda x : (2/(pi**5))*(exp(u)/(exp(u)+1))*(pi**2/6-exp(u)*polylog(2,-exp(u)))*x**5/(1+x)**10*exp(x)/((exp(x+u)+1)*(exp(x)-1)) + (2/(pi**5))*(exp(u)/(exp(u)+1))*(2*pi**2/6+exp(u)*u**2/2-exp(u)*polylog(2,exp(u)/(1+exp(u)))-exp(u)/2*(log(1+exp(u)))**2)*x**5/(1+x)**10*exp(x)/((exp(x+u)+1)*(exp(x)-1)), 0, np.inf)[0]
    Ca22 = scipy.integrate.quad(lambda x : (2/(pi**5))*(exp(u)/(exp(u)+1))*(pi**2/6-exp(u)*polylog(2,-exp(u)))*(x**7/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)) + (2/(pi**5))*(exp(u)/(exp(u)+1))*(2*pi**2/6+exp(u)*u**2/2-exp(u)*polylog(2,exp(u)/(1+exp(u)))-exp(u)/2*(log(1+exp(u)))**2)*(x**7/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)), 0, np.inf)[0]
    Ca12 = scipy.integrate.quad(lambda x : (2/(pi**5))*(exp(u)/(exp(u)+1))*(pi**2/6-exp(u)*polylog(2,-exp(u)))*(x**6/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)) + (2/(pi**5))*(exp(u)/(exp(u)+1))*(2*pi**2/6+exp(u)*u**2/2-exp(u)*polylog(2,exp(u)/(1+exp(u)))-exp(u)/2*(log(1+exp(u)))**2)*(x**6/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)), 0, np.inf)[0]
    Ca13 = scipy.integrate.quad(lambda x : (2/(pi**5))*(exp(u)/(exp(u)+1))*(pi**2/6-exp(u)*polylog(2,-exp(u)))*(x**7/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)) + (2/(pi**5))*(exp(u)/(exp(u)+1))*(2*pi**2/6+exp(u)*u**2/2-exp(u)*polylog(2,exp(u)/(1+exp(u)))-exp(u)/2*(log(1+exp(u)))**2)*(x**7/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)), 0, np.inf)[0]
    Ca14 = scipy.integrate.quad(lambda x : (2/(pi**5))*(exp(u)/(exp(u)+1))*(pi**2/6-exp(u)*polylog(2,-exp(u)))*(x**8/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)) + (2/(pi**5))*(exp(u)/(exp(u)+1))*(2*pi**2/6+exp(u)*u**2/2-exp(u)*polylog(2,exp(u)/(1+exp(u)))-exp(u)/2*(log(1+exp(u)))**2)*(x**8/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)), 0, np.inf)[0]
    Ca15 = scipy.integrate.quad(lambda x : (2/(pi**5))*(exp(u)/(exp(u)+1))*(pi**2/6-exp(u)*polylog(2,-exp(u)))*(x**9/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)) + (2/(pi**5))*(exp(u)/(exp(u)+1))*(2*pi**2/6+exp(u)*u**2/2-exp(u)*polylog(2,exp(u)/(1+exp(u)))-exp(u)/2*(log(1+exp(u)))**2)*(x**9/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)), 0, np.inf)[0]
    Ca16 = scipy.integrate.quad(lambda x : (2/(pi**5))*(exp(u)/(exp(u)+1))*(pi**2/6-exp(u)*polylog(2,-exp(u)))*(x**10/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)) + (2/(pi**5))*(exp(u)/(exp(u)+1))*(2*pi**2/6+exp(u)*u**2/2-exp(u)*polylog(2,exp(u)/(1+exp(u)))-exp(u)/2*(log(1+exp(u)))**2)*(x**10/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)), 0, np.inf)[0]
    Ca23 = scipy.integrate.quad(lambda x : (2/(pi**5))*(exp(u)/(exp(u)+1))*(pi**2/6-exp(u)*polylog(2,-exp(u)))*(x**8/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)) + (2/(pi**5))*(exp(u)/(exp(u)+1))*(2*pi**2/6+exp(u)*u**2/2-exp(u)*polylog(2,exp(u)/(1+exp(u)))-exp(u)/2*(log(1+exp(u)))**2)*(x**8/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)), 0, np.inf)[0]
    Ca24 = scipy.integrate.quad(lambda x : (2/(pi**5))*(exp(u)/(exp(u)+1))*(pi**2/6-exp(u)*polylog(2,-exp(u)))*(x**9/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)) + (2/(pi**5))*(exp(u)/(exp(u)+1))*(2*pi**2/6+exp(u)*u**2/2-exp(u)*polylog(2,exp(u)/(1+exp(u)))-exp(u)/2*(log(1+exp(u)))**2)*(x**9/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)), 0, np.inf)[0]
    Ca25 = scipy.integrate.quad(lambda x : (2/(pi**5))*(exp(u)/(exp(u)+1))*(pi**2/6-exp(u)*polylog(2,-exp(u)))*(x**10/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)) + (2/(pi**5))*(exp(u)/(exp(u)+1))*(2*pi**2/6+exp(u)*u**2/2-exp(u)*polylog(2,exp(u)/(1+exp(u)))-exp(u)/2*(log(1+exp(u)))**2)*(x**10/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)), 0, np.inf)[0]
    Ca26 = scipy.integrate.quad(lambda x : (2/(pi**5))*(exp(u)/(exp(u)+1))*(pi**2/6-exp(u)*polylog(2,-exp(u)))*(x**11/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)) + (2/(pi**5))*(exp(u)/(exp(u)+1))*(2*pi**2/6+exp(u)*u**2/2-exp(u)*polylog(2,exp(u)/(1+exp(u)))-exp(u)/2*(log(1+exp(u)))**2)*(x**11/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)), 0, np.inf)[0]
    Ca33 = scipy.integrate.quad(lambda x : (2/(pi**5))*(exp(u)/(exp(u)+1))*(pi**2/6-exp(u)*polylog(2,-exp(u)))*(x**9/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)) + (2/(pi**5))*(exp(u)/(exp(u)+1))*(2*pi**2/6+exp(u)*u**2/2-exp(u)*polylog(2,exp(u)/(1+exp(u)))-exp(u)/2*(log(1+exp(u)))**2)*(x**9/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)), 0, np.inf)[0]
    Ca34 = scipy.integrate.quad(lambda x : (2/(pi**5))*(exp(u)/(exp(u)+1))*(pi**2/6-exp(u)*polylog(2,-exp(u)))*(x**10/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)) + (2/(pi**5))*(exp(u)/(exp(u)+1))*(2*pi**2/6+exp(u)*u**2/2-exp(u)*polylog(2,exp(u)/(1+exp(u)))-exp(u)/2*(log(1+exp(u)))**2)*(x**10/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)), 0, np.inf)[0]
    Ca35 = scipy.integrate.quad(lambda x : (2/(pi**5))*(exp(u)/(exp(u)+1))*(pi**2/6-exp(u)*polylog(2,-exp(u)))*(x**11/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)) + (2/(pi**5))*(exp(u)/(exp(u)+1))*(2*pi**2/6+exp(u)*u**2/2-exp(u)*polylog(2,exp(u)/(1+exp(u)))-exp(u)/2*(log(1+exp(u)))**2)*(x**11/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)), 0, np.inf)[0]
    Ca36 = scipy.integrate.quad(lambda x : (2/(pi**5))*(exp(u)/(exp(u)+1))*(pi**2/6-exp(u)*polylog(2,-exp(u)))*(x**12/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)) + (2/(pi**5))*(exp(u)/(exp(u)+1))*(2*pi**2/6+exp(u)*u**2/2-exp(u)*polylog(2,exp(u)/(1+exp(u)))-exp(u)/2*(log(1+exp(u)))**2)*(x**12/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)), 0, np.inf)[0]
    Ca44 = scipy.integrate.quad(lambda x : (2/(pi**5))*(exp(u)/(exp(u)+1))*(pi**2/6-exp(u)*polylog(2,-exp(u)))*(x**11/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)) + (2/(pi**5))*(exp(u)/(exp(u)+1))*(2*pi**2/6+exp(u)*u**2/2-exp(u)*polylog(2,exp(u)/(1+exp(u)))-exp(u)/2*(log(1+exp(u)))**2)*(x**11/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)), 0, np.inf)[0]
    Ca45 = scipy.integrate.quad(lambda x : (2/(pi**5))*(exp(u)/(exp(u)+1))*(pi**2/6-exp(u)*polylog(2,-exp(u)))*(x**12/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)) + (2/(pi**5))*(exp(u)/(exp(u)+1))*(2*pi**2/6+exp(u)*u**2/2-exp(u)*polylog(2,exp(u)/(1+exp(u)))-exp(u)/2*(log(1+exp(u)))**2)*(x**12/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)), 0, np.inf)[0]
    Ca46 = scipy.integrate.quad(lambda x : (2/(pi**5))*(exp(u)/(exp(u)+1))*(pi**2/6-exp(u)*polylog(2,-exp(u)))*(x**13/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)) + (2/(pi**5))*(exp(u)/(exp(u)+1))*(2*pi**2/6+exp(u)*u**2/2-exp(u)*polylog(2,exp(u)/(1+exp(u)))-exp(u)/2*(log(1+exp(u)))**2)*(x**13/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)), 0, np.inf)[0]
    Ca55 = scipy.integrate.quad(lambda x : (2/(pi**5))*(exp(u)/(exp(u)+1))*(pi**2/6-exp(u)*polylog(2,-exp(u)))*(x**13/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)) + (2/(pi**5))*(exp(u)/(exp(u)+1))*(2*pi**2/6+exp(u)*u**2/2-exp(u)*polylog(2,exp(u)/(1+exp(u)))-exp(u)/2*(log(1+exp(u)))**2)*(x**13/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)), 0, np.inf)[0]
    Ca56 = scipy.integrate.quad(lambda x : (2/(pi**5))*(exp(u)/(exp(u)+1))*(pi**2/6-exp(u)*polylog(2,-exp(u)))*(x**14/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)) + (2/(pi**5))*(exp(u)/(exp(u)+1))*(2*pi**2/6+exp(u)*u**2/2-exp(u)*polylog(2,exp(u)/(1+exp(u)))-exp(u)/2*(log(1+exp(u)))**2)*(x**14/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)), 0, np.inf)[0]
    Ca66 = scipy.integrate.quad(lambda x : (2/(pi**5))*(exp(u)/(exp(u)+1))*(pi**2/6-exp(u)*polylog(2,-exp(u)))*(x**15/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)) + (2/(pi**5))*(exp(u)/(exp(u)+1))*(2*pi**2/6+exp(u)*u**2/2-exp(u)*polylog(2,exp(u)/(1+exp(u)))-exp(u)/2*(log(1+exp(u)))**2)*(x**15/(1+x)**10)*exp(x)/((exp(x+u)+1)*(exp(x)-1)), 0, np.inf)[0]

    S = np.zeros(N)
    S = np.array([Sg1,Sg2,Sg3,Sg4,Sg5,Sg6,Sq1,Sq2,Sq3,Sq4,Sq5,Sq6,Saq1,Saq2,Saq3,Saq4,Saq5,Saq6])

    a = np.zeros((18,18))
    a = np.matrix([Cg1,Cg2,Cg3,Cg4,Cg5,Cg6,Cq1,Cq2,Cq3,Cq4,Cq5,Cq6,Caq1,Caq2,Caq3,Caq4,Caq5,Caq6])
    Cdiag = np.diag(a.A1)
    Cdiag[0][1]=Cdiag[1][0]=Cg12
    Cdiag[0][2]=Cdiag[2][0]=Cg13
    Cdiag[0][3]=Cdiag[3][0]=Cg14
    Cdiag[0][4]=Cdiag[4][0]=Cg15
    Cdiag[0][5]=Cdiag[5][0]=Cg16
    Cdiag[1][2]=Cdiag[2][1]=Cg23
    Cdiag[1][3]=Cdiag[3][1]=Cg24
    Cdiag[1][4]=Cdiag[4][1]=Cg25
    Cdiag[1][5]=Cdiag[5][1]=Cg26
    Cdiag[2][3]=Cdiag[3][2]=Cg34
    Cdiag[2][4]=Cdiag[4][2]=Cg35
    Cdiag[2][5]=Cdiag[5][2]=Cg36
    Cdiag[3][4]=Cdiag[4][3]=Cg45
    Cdiag[3][5]=Cdiag[5][3]=Cg46
    Cdiag[4][5]=Cdiag[5][4]=Cg56

    Cdiag[6][7]=Cdiag[7][6]=Cq12
    Cdiag[6][8]=Cdiag[8][6]=Cq13
    Cdiag[6][9]=Cdiag[9][6]=Cq14
    Cdiag[6][10]=Cdiag[10][6]=Cq15
    Cdiag[6][11]=Cdiag[11][6]=Cq16
    Cdiag[7][8]=Cdiag[8][7]=Cq23
    Cdiag[7][9]=Cdiag[9][7]=Cq24
    Cdiag[7][10]=Cdiag[10][7]=Cq25
    Cdiag[7][11]=Cdiag[11][7]=Cq26
    Cdiag[8][9]=Cdiag[9][8]=Cq34
    Cdiag[8][10]=Cdiag[10][8]=Cq35
    Cdiag[8][11]=Cdiag[11][8]=Cq36
    Cdiag[9][10]=Cdiag[10][9]=Cq45
    Cdiag[9][11]=Cdiag[11][9]=Cq46
    Cdiag[10][11]=Cdiag[11][10]=Cq56

    Cdiag[12][13]=Cdiag[13][12]=Caq12
    Cdiag[12][14]=Cdiag[14][12]=Caq13
    Cdiag[12][15]=Cdiag[15][12]=Caq14
    Cdiag[12][16]=Cdiag[16][12]=Caq15
    Cdiag[12][17]=Cdiag[17][12]=Caq16
    Cdiag[13][14]=Cdiag[14][13]=Caq23
    Cdiag[13][15]=Cdiag[15][13]=Caq24
    Cdiag[13][16]=Cdiag[16][13]=Caq25
    Cdiag[13][17]=Cdiag[17][13]=Caq26
    Cdiag[14][15]=Cdiag[15][14]=Caq34
    Cdiag[14][16]=Cdiag[16][14]=Caq35
    Cdiag[14][17]=Cdiag[17][14]=Caq36
    Cdiag[15][16]=Cdiag[16][15]=Caq45
    Cdiag[15][17]=Cdiag[17][15]=Caq46
    Cdiag[16][17]=Cdiag[17][16]=Caq56
    
    C = np.zeros((18, 18))
    C[0][0] = C11 + Ca11
    C[1][1] = C22 + Ca22
    C[2][2] = C33 + Ca33
    C[3][3] = C44 + Ca44
    C[4][4] = C55 + Ca55
    C[5][5] = C66 + Ca66
    C[6][6] = C11 
    C[7][7] = C22 
    C[8][8] = C33 
    C[9][9] = C44 
    C[10][10] = C55 
    C[11][11] = C66 
    C[12][12] = Ca11
    C[13][13] = Ca22
    C[14][14] = Ca33
    C[15][15] = Ca44
    C[16][16] = Ca55
    C[17][17] = Ca66
    C[0][1] = C[1][0] = C12 + Ca12
    C[0][2] = C[2][0] = C13 + Ca13
    C[0][3] = C[3][0] = C14 + Ca14
    C[0][4] = C[4][0] = C15 + Ca15
    C[0][5] = C[5][0] = C16 + Ca16
    C[0][6] = C[6][0] = -C11
    C[0][7] = C[7][0] = -C12
    C[0][8] = C[8][0] = -C13
    C[0][9] = C[9][0] = -C14
    C[0][10] = C[10][0] = -C15
    C[0][11] = C[11][0] = -C16
    C[1][2] = C[2][1] = C23 + Ca23
    C[1][3] = C[3][1] = C24 + Ca24
    C[1][4] = C[4][1] = C25 + Ca25
    C[1][5] = C[5][1] = C26 + Ca26
    C[1][6] = C[6][1] = -C12
    C[1][7] = C[7][1] = -C22
    C[1][8] = C[8][1] = -C23
    C[1][9] = C[9][1] = -C24
    C[1][10] = C[10][1] = -C25
    C[1][11] = C[11][1] = -C26
    C[2][3] = C[3][2] = C34 + Ca34
    C[2][4] = C[4][2] = C35 + Ca35
    C[2][5] = C[5][2] = C36 + Ca36
    C[2][6] = C[6][2] = -C13
    C[2][7] = C[7][2] = -C23
    C[2][8] = C[8][2] = -C33
    C[2][9] = C[9][2] = -C34
    C[2][10] = C[10][2] = -C35
    C[2][11] = C[11][2] = -C36
    C[3][4] = C[4][3] = C45 + Ca45
    C[3][5] = C[5][3] = C46 + Ca46
    C[3][6] = C[6][3] = -C14
    C[3][7] = C[7][3] = -C24
    C[3][8] = C[8][3] = -C34
    C[3][9] = C[9][3] = -C44
    C[3][10] = C[10][3] = -C45
    C[3][11] = C[11][3] = -C46
    C[4][5] = C[5][4] = C56 + Ca56
    C[4][6] = C[6][4] = -C15
    C[4][7] = C[7][4] = -C25
    C[4][8] = C[8][4] = -C35
    C[4][9] = C[9][4] = -C45
    C[4][10] = C[10][4] = -C55
    C[4][11] = C[11][4] = -C56
    C[5][6] = C[6][5] = -C16
    C[5][7] = C[7][5] = -C26
    C[5][8] = C[8][5] = -C36
    C[5][9] = C[9][5] = -C46
    C[5][10] = C[10][5] = -C56
    C[5][11] = C[11][5] = -C66
    C[6][7] = C[7][6] = C12
    C[6][8] = C[8][6] = C13
    C[6][9] = C[9][6] = C14
    C[6][10] = C[10][6] = C15
    C[6][11] = C[11][6] = C16
    C[7][8] = C[8][7] = C23
    C[7][9] = C[9][7] = C24
    C[7][10] = C[10][7] = C25
    C[7][11] = C[11][7] = C26
    C[8][9] = C[9][8] = C34
    C[8][10] = C[10][8] = C35
    C[8][11] = C[11][8] = C36
    C[9][10] = C[10][9] = C45
    C[9][11] = C[11][9] = C46
    C[10][11] = C[11][10] = C56 
    C[12][13] = C[13][12] = Ca12
    C[12][14] = C[14][12] = Ca13
    C[12][15] = C[15][12] = Ca14
    C[12][16] = C[16][12] = Ca15
    C[12][17] = C[17][12] = Ca16
    C[13][14] = C[14][13] = Ca23
    C[13][15] = C[15][13] = Ca24
    C[13][16] = C[16][13] = Ca25
    C[13][17] = C[17][13] = Ca26
    C[14][15] = C[15][14] = Ca34
    C[14][16] = C[16][14] = Ca35
    C[14][17] = C[17][14] = Ca36
    C[15][16] = C[16][15] = Ca45
    C[15][17] = C[17][15] = Ca46
    C[16][17] = C[17][16] = Ca56 
    C[12][0] = C[0][12] = -Ca11
    C[12][1] = C[1][12] = -Ca12
    C[12][2] = C[2][12] = -Ca13
    C[12][3] = C[3][12] = -Ca14
    C[12][4] = C[4][12] = -Ca15
    C[12][5] = C[5][12] = -Ca16
    C[13][0] = C[0][13] = -Ca12
    C[13][1] = C[1][13] = -Ca22
    C[13][2] = C[2][13] = -Ca23
    C[13][3] = C[3][13] = -Ca24
    C[13][4] = C[4][13] = -Ca25
    C[13][5] = C[5][13] = -Ca26
    C[14][0] = C[0][14] = -Ca13
    C[14][1] = C[1][14] = -Ca23
    C[14][2] = C[2][14] = -Ca33
    C[14][3] = C[3][14] = -Ca34
    C[14][4] = C[4][14] = -Ca35
    C[14][5] = C[5][14] = -Ca36
    C[15][0] = C[0][15] = -Ca14
    C[15][1] = C[1][15] = -Ca24
    C[15][2] = C[2][15] = -Ca34
    C[15][3] = C[3][15] = -Ca44
    C[15][4] = C[4][15] = -Ca45
    C[15][5] = C[5][15] = -Ca46
    C[16][0] = C[0][16] = -Ca15
    C[16][1] = C[1][16] = -Ca25
    C[16][2] = C[2][16] = -Ca35
    C[16][3] = C[3][16] = -Ca45
    C[16][4] = C[4][16] = -Ca55
    C[16][5] = C[5][16] = -Ca56
    C[17][0] = C[0][17] = -Ca16
    C[17][1] = C[1][17] = -Ca26
    C[17][2] = C[2][17] = -Ca36
    C[17][3] = C[3][17] = -Ca46
    C[17][4] = C[4][17] = -Ca56
    C[17][5] = C[5][17] = -Ca66

    Ct = C + Cdiag
    
    #matrix for only diagram C
  
    C_q = np.zeros((6,6))
    
    C_q[0][0]=C_q[0][0] = scipy.integrate.quad(lambda x :  (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x-3*x**2)**2/(1+x)**(12)+6*(x**4/(1+x)**(10))), 0, np.inf)[0]
    C_q[1][1]=C_q[1][1] = scipy.integrate.quad(lambda x :  (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(3*x**2-2*x**3)**2/(1+x)**(12)+6*x**6/(1+x)**(10)), 0, np.inf)[0]
    C_q[2][2]=C_q[2][2] = scipy.integrate.quad(lambda x :  (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(4*x**3-x**4)**2/(1+x)**(12)+6*x**8/(1+x)**10), 0, np.inf)[0]
    C_q[3][3]=C_q[3][3] = scipy.integrate.quad(lambda x :  (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(5*x**4)**2/(1+x)**(12)+6*x**10/(1+x)**10), 0, np.inf)[0]
    C_q[4][4]=C_q[4][4] = scipy.integrate.quad(lambda x :  (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(x**6+6*x**5)**2/(1+x)**(12)+6*x**(12)/(1+x)**(10)), 0, np.inf)[0]
    C_q[5][5]=C_q[5][5] = scipy.integrate.quad(lambda x :  (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x**7+7*x**6)**2/(1+x)**(12)+6*x**(14)/(1+x)**(10)), 0, np.inf)[0]
    C_q[0][1]=C_q[1][0] = scipy.integrate.quad(lambda x :  (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x-3*x**2)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**5/(1+x)**(10)), 0, np.inf)[0]
    C_q[0][2]=C_q[2][0] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x-3*x**2)*(4*x**3-x**4)/(1+x)**(12)+6*x**6/(1+x)**(10)), 0, np.inf)[0]
    C_q[1][2]=C_q[2][1] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(3*x**2-2*x**3)*(4*x**3-x**4)/(1+x)**(12)+6*x**7/(1+x)**(10)), 0, np.inf)[0]
    C_q[0][3]=C_q[3][0] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x-3*x**2)*(5*x**4)/(1+x)**(12)+(6*x**7/(1+x)**(10))), 0, np.inf)[0]
    C_q[1][3]=C_q[3][1] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(5*x**4)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**8/(1+x)**(10)), 0, np.inf)[0]
    C_q[2][3]=C_q[3][2] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(5*x**4)*(4*x**3-x**4)/(1+x)**(12)+6*x**9/(1+x)**(10)), 0, np.inf)[0]
    C_q[0][4]=C_q[4][0] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(x**6+6*x**5)*(2*x-3*x**2)/(1+x)**(12)+6*x**8/(1+x)**(10)), 0, np.inf)[0]
    C_q[1][4]=C_q[4][1] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(x**6+6*x**5)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**9/(1+x)**(10)), 0, np.inf)[0]
    C_q[2][4]=C_q[4][2] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(x**6+6*x**5)*(4*x**3-x**4)/(1+x)**(12)+6*x**(10)/(1+x)**(10)), 0, np.inf)[0]
    C_q[3][4]=C_q[4][3] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(x**6+6*x**5)*(5*x**4)/(1+x)**(12)+6*x**(11)/(1+x)**(10)), 0, np.inf)[0]
    C_q[0][5]=C_q[5][0] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x**7+7*x**6)*(2*x-3*x**2)/(1+x)**(12)+6*x**9/(1+x)**(10)), 0, np.inf)[0]
    C_q[1][5]=C_q[5][1] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x**7+7*x**6)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**(10)/(1+x)**(10)), 0, np.inf)[0]
    C_q[2][5]=C_q[5][2] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x**7+7*x**6)*(4*x**3-x**4)/(1+x)**(12)+6*x**(11)/(1+x)**(10)), 0, np.inf)[0]
    C_q[3][5]=C_q[5][3] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x**7+7*x**6)*(5*x**4)/(1+x)**(12)+6*x**(12)/(1+x)**(10)), 0, np.inf)[0]
    C_q[4][5]=C_q[5][4] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x-u)/(exp(x-u)+1)**2)*(x**2*(2*x**7+7*x**6)*(x**6+6*x**5)/(1+x)**(12)+6*x**(13)/(1+x)**(10)), 0, np.inf)[0]

    C_aq = np.zeros((6,6))
    C_aq[0][0]=C_aq[0][0] = scipy.integrate.quad(lambda x :  (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x-3*x**2)**2/(1+x)**(12)+6*(x**4/(1+x)**(10))), 0, np.inf)[0]
    C_aq[1][1]=C_aq[1][1] = scipy.integrate.quad(lambda x :  (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(3*x**2-2*x**3)**2/(1+x)**(12)+6*x**6/(1+x)**(10)), 0, np.inf)[0]
    C_aq[2][2]=C_aq[2][2] = scipy.integrate.quad(lambda x :  (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(4*x**3-x**4)**2/(1+x)**(12)+6*x**8/(1+x)**10), 0, np.inf)[0]
    C_aq[3][3]=C_aq[3][3] = scipy.integrate.quad(lambda x :  (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(5*x**4)**2/(1+x)**(12)+6*x**10/(1+x)**10), 0, np.inf)[0]
    C_aq[4][4]=C_aq[4][4] = scipy.integrate.quad(lambda x :  (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(x**6+6*x**5)**2/(1+x)**(12)+6*x**(12)/(1+x)**(10)), 0, np.inf)[0]
    C_aq[5][5]=C_aq[5][5] = scipy.integrate.quad(lambda x :  (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x**7+7*x**6)**2/(1+x)**(12)+6*x**(14)/(1+x)**(10)), 0, np.inf)[0]
    C_aq[0][1]=C_aq[1][0] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x-3*x**2)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**5/(1+x)**(10)), 0, np.inf)[0]
    C_aq[0][2]=C_aq[2][0] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x-3*x**2)*(4*x**3-x**4)/(1+x)**(12)+6*x**6/(1+x)**(10)), 0, np.inf)[0]
    C_aq[1][2]=C_aq[2][1] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(3*x**2-2*x**3)*(4*x**3-x**4)/(1+x)**(12)+6*x**7/(1+x)**(10)), 0, np.inf)[0]
    C_aq[0][3]=C_aq[3][0] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x-3*x**2)*(5*x**4)/(1+x)**(12)+(6*x**7/(1+x)**(10))), 0, np.inf)[0]
    C_aq[1][3]=C_aq[3][1] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(5*x**4)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**8/(1+x)**(10)), 0, np.inf)[0]
    C_aq[2][3]=C_aq[3][2] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(5*x**4)*(4*x**3-x**4)/(1+x)**(12)+6*x**9/(1+x)**(10)), 0, np.inf)[0]
    C_aq[0][4]=C_aq[4][0] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(x**6+6*x**5)*(2*x-3*x**2)/(1+x)**(12)+6*x**8/(1+x)**(10)), 0, np.inf)[0]
    C_aq[1][4]=C_aq[4][1] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(x**6+6*x**5)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**9/(1+x)**(10)), 0, np.inf)[0]
    C_aq[2][4]=C_aq[4][2] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(x**6+6*x**5)*(4*x**3-x**4)/(1+x)**(12)+6*x**(10)/(1+x)**(10)), 0, np.inf)[0]
    C_aq[3][4]=C_aq[4][3] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(x**6+6*x**5)*(5*x**4)/(1+x)**(12)+6*x**(11)/(1+x)**(10)), 0, np.inf)[0]
    C_aq[0][5]=C_aq[5][0] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x**7+7*x**6)*(2*x-3*x**2)/(1+x)**(12)+6*x**9/(1+x)**(10)), 0, np.inf)[0]
    C_aq[1][5]=C_aq[5][1] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x**7+7*x**6)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**(10)/(1+x)**(10)), 0, np.inf)[0]
    C_aq[2][5]=C_aq[5][2] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x**7+7*x**6)*(4*x**3-x**4)/(1+x)**(12)+6*x**(11)/(1+x)**(10)), 0, np.inf)[0]
    C_aq[3][5]=C_aq[5][3] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x**7+7*x**6)*(5*x**4)/(1+x)**(12)+6*x**(12)/(1+x)**(10)), 0, np.inf)[0]
    C_aq[4][5]=C_aq[5][4] = scipy.integrate.quad(lambda x : (9/(2*pi**5))*(pi**2/6+u**2/2)*(exp(x+u)/(exp(x+u)+1)**2)*(x**2*(2*x**7+7*x**6)*(x**6+6*x**5)/(1+x)**(12)+6*x**(13)/(1+x)**(10)), 0, np.inf)[0]

    #matrrix for only diagram A
  
    C_g = np.zeros((6,6))
    
    C_g[0][0]=C_g[0][0]= scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x-3*x**2)**2/(1+x)**(12)+6*(x**4/(1+x)**(10))) , 0, np.inf)[0]
    C_g[1][1]=C_g[1][1]= scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(3*x**2-2*x**3)**2/(1+x)**(12)+6*x**6/(1+x)**(10)) , 0, np.inf)[0]
    C_g[2][2]=C_g[2][2]= scipy.integrate.quad(lambda x : (3*8*3/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(x**4-4*x**3)**2/(1+x)**(12)+6*x**8/(1+x)**10) , 0, np.inf)[0]
    C_g[3][3]=C_g[3][3] = scipy.integrate.quad(lambda x : (3*8*3/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(5*x**4)**2/(1+x)**(12)+6*x**10/(1+x)**10) , 0, np.inf)[0]
    C_g[4][4]=C_g[4][4]= scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(x**6+6*x**5)**2/(1+x)**(12)+6*x**(12)/(1+x)**(10)) , 0, np.inf)[0]
    C_g[5][5]=C_g[5][5] = scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x**7+7*x**6)**2/(1+x)**(12)+6*x**(14)/(1+x)**(10)) , 0, np.inf)[0]
    C_g[0][1]=C_g[1][0]= scipy.integrate.quad(lambda x : (3*8*3/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x-3*x**2)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**5/(1+x)**(10)) , 0, np.inf)[0]
    C_g[0][2]=C_g[2][0]= scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x-3*x**2)*(4*x**3-x**4)/(1+x)**(12)+6*x**6/(1+x)**(10)) , 0, np.inf)[0]
    C_g[1][2]=C_g[2][1]= scipy.integrate.quad(lambda x : (3*8*3/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(3*x**2-2*x**3)*(4*x**3-x**4)/(1+x)**(12)+6*x**7/(1+x)**(10)) , 0, np.inf)[0]
    C_g[0][3]=C_g[3][0] = scipy.integrate.quad(lambda x : (3*8*3/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x-3*x**2)*(5*x**4)/(1+x)**(12)+(6*x**7/(1+x)**(10))) , 0, np.inf)[0]
    C_g[1][3]=C_g[3][1] = scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(5*x**4)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**8/(1+x)**(10)) , 0, np.inf)[0]
    C_g[2][3]=C_g[3][2] = scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(5*x**4)*(4*x**3-x**4)/(1+x)**(12)+6*x**9/(1+x)**(10)) , 0, np.inf)[0]
    C_g[0][4]=C_g[4][0]= scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(x**6+6*x**5)*(2*x-3*x**2)/(1+x)**(12)+6*x**8/(1+x)**(10)), 0, np.inf)[0]
    C_g[1][4]=C_g[4][1] = scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(x**6+6*x**5)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**9/(1+x)**(10)) , 0, np.inf)[0]
    C_g[2][4]=C_g[4][2] = scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(x**6+6*x**5)*(4*x**3-x**4)/(1+x)**(12)+6*x**(10)/(1+x)**(10)) , 0, np.inf)[0]
    C_g[3][4]=C_g[4][3] = scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(x**6+6*x**5)*(5*x**4)/(1+x)**(12)+6*x**(11)/(1+x)**(10)), 0, np.inf)[0]
    C_g[0][5]=C_g[5][0] = scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x**7+7*x**6)*(2*x-3*x**2)/(1+x)**(12)+6*x**9/(1+x)**(10)), 0, np.inf)[0]
    C_g[1][5]=C_g[5][1] = scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x**7+7*x**6)*(3*x**2-2*x**3)/(1+x)**(12)+6*x**(10)/(1+x)**(10)), 0, np.inf)[0]
    C_g[2][5]=C_g[5][2]= scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x**7+7*x**6)*(4*x**3-x**4)/(1+x)**(12)+6*x**(11)/(1+x)**(10)) , 0, np.inf)[0]
    C_g[3][5]=C_g[5][3]= scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x**7+7*x**6)*(5*x**4)/(1+x)**(12)+6*x**(12)/(1+x)**(10)) , 0, np.inf)[0]
    C_g[4][5]=C_g[5][4]= scipy.integrate.quad(lambda x : ((3*8*3)/(24*pi**3))*(exp(x)/(exp(x)-1)**2)*(x**2*(2*x**7+7*x**6)*(x**6+6*x**5)/(1+x)**(12)+6*x**(13)/(1+x)**(10)) , 0, np.inf)[0]

    
    Chi_q = 0
    Chi_t = 0
    Chi_g = 0
    Chi_qb = 0
    v_c = 0
    v_a = 0
    v_b = 0
    v_d = 0
    v_e = 0
    #calculates the inverse of the scattering matrix
    Cinverse = np.linalg.inv(Ct)
    #calculates the coeficientes
    A = np.matmul(Cinverse,S)

    #calculates the contribution from quarks
    for l in range(6,12):
        for j in range(0,18):
            Chi_q +=S[l]*Cinverse[l][j]*S[j]
    
    #calculates the total and contribution from diagrams D+E            
    for j in range(0,18):
        for l in range(0,18):
            Chi_t += S[l]*Cinverse[l][j]*S[j]
            v_d += A[l]*C[l][j]*A[j]
                
    #calculates the contribution from gluons
    for j in range(0,6):
        for l in range(0,18):
            Chi_g += S[j]*Cinverse[l][j]*S[l]
                        
    #calculates the contribution from antiquarks
    for j in range(12,18):
        for l in range(0,18):
            Chi_qb += S[j]*Cinverse[l][j]*S[l]        
            
    #calculates the contribution from diagrams A, B and C
    for l in range(0,6):
        for j in range(0,6):    
            v_c += A[l+6]*C_q[l][j]*A[j+6] + A[l+12]*C_aq[l][j]*A[j+12]
            v_a += A[l]*C_g[l][j]*A[j] 
            v_b += A[l]*(Cdiag[l][j]-C_g[l][j])*A[j] + A[l+6]*(Cdiag[l+6][j+6]-C_q[l][j])*A[j+6] + A[l+12]*(Cdiag[l+12][j+12]-C_aq[l][j])*A[j+12]
    
    for j in range(0,18):
        chi[k][j] = A[j]
        
    #calculates shear viscosity ans saves every contribution in a vector
    V = np.matmul(A,S)
    visc[i] = V/15
    mu[i] = u
    Q_q[i] = Chi_q
    Qtot[i] = Chi_t
    Q_g[i] = Chi_g
    Q_qb[i] = Chi_qb
    visc_c[i] = v_c
    visc_a[i] =v_a
    visc_b[i] = v_b
    visc_d[i] = v_d
    u = u + 0.2
    k = k + 1
    
    
    
    
    
#this part plots the contribution from each diagram   
r_c=np.zeros(N)
r_a=np.zeros(N)
r_b=np.zeros(N)
r_d=np.zeros(N)
r_e=np.zeros(N)
t = np.zeros(N)

for i in range(0,N):
    r_c[i] = visc_c[i]/(15*visc[i])
    r_a[i] = visc_a[i]/(15*visc[i])
    r_b[i] = visc_b[i]/(15*visc[i])
    r_d[i] = visc_d[i]/(15*visc[i])

    t[i] = r_a[i] + r_b[i] + r_c[i] + r_d[i]
    
    

plt.plot(mu, r_a,'#ff7c43',label='Diagram A')
plt.plot(mu, r_b,'#f95d6a',label='Diagram B')
plt.plot(mu, r_c,'#58508d',label='Diagram C')
plt.plot(mu, r_d,'#003f5c',label='Diagram D + E')
plt.axis([0, 6.3, 0, 1])
plt.title('',fontsize=20)
plt.ylabel(r'$\eta_{diagram}/\eta$',fontsize=14)
plt.xlabel(r'$\mu/T$',fontsize=14)
plt.legend(loc="center right")
plt.show()




#this part plots the contribution for each species
r_q=np.zeros(N)
r_g=np.zeros(N)
r_qb = np.zeros(N)
p = np.zeros(N)

for i in range(0,N):
    r_q[i] = Q_q[i]/Qtot[i]
    r_g[i] = Q_g[i]/Qtot[i]
    r_qb[i] = Q_qb[i]/Qtot[i]
    p[i] = r_q[i] + r_qb[i] + r_g[i]
    
plt.plot(mu, r_q,'#58508d',label='$q$')
plt.plot(mu, r_g,'#bc5090',label='$g$')
plt.plot(mu, r_qb,'#ffa600',label='$\overline{q}$')
plt.axis([0, 6.3, 0, 1])
plt.title('',fontsize=20)
plt.ylabel(r'$\eta_{species}/\eta$',fontsize=14)
plt.xlabel(r'$\mu/T$',fontsize=14)
plt.legend(loc="center right")
plt.show()    
       


==> anc/Fig7.py <==
#routine for plot 7 
#viscosity values are shown in arrays visc6 and entropy is calculated in s[i]

import matplotlib.pyplot as plt
import numpy as np


N=31
mu = np.zeros(N)
s = np.zeros(N)
u=0.0

visc6 = np.array([106.66377365,  108.04142982,  112.17503296,  119.07477498,  128.76799705,
  141.306582,    156.77490949,  175.29726756,  197.04395026,  222.2357662,
  251.14703299,  284.10749115,  321.50352526,  363.77896244,  411.43551537,
  465.03284714,  525.18826763,  592.57615003,  667.92720246,  752.02771843,
  845.71888587,  949.89618773, 1065.50889408, 1193.55962996, 1335.10399883,
 1491.25024372, 1663.15893255, 1852.04265897, 2059.16575346, 2285.8440024,
 2533.44437458])
 
 
for i in range (0,N):
    s[i] = pi**2*19/9+ 3*u**2
    mu[i] = u
    u = u + 0.2
    
#calculates shear viscosity to entropy density
s2 = np.zeros(31)
for i in range (0,31):
    s2[i]=visc6[i]/s[i]

def parab(x, A, B):
    y = A + B*x**2
    return y

parameters, covariance = curve_fit(parab, mu, s2)
fit_A1 = parameters[0]
fit_B1 = parameters[1]

fit_parab = parab(mu, fit_A1, fit_B1)

plt.plot(mu, s2,'o',color='#003f5c')
plt.plot(mu, fit_parab, '-',color='#bc5090',label='A + B$(\mu^2/T^2)$')


plt.ylabel(r'$\eta/s \times g^4 \ln g^{-1}$',fontsize=14)
plt.xlabel(r'$\mu/T$',fontsize=14)
plt.legend(loc="lower right")
plt.savefig('visc6s.eps', format='eps',transparent=True)
plt.show()



==> anc/Fig8.py <==
#routine for plot 8 
#viscosity values are shown in arrays visc6 and enthaply density is calculated in e[i]

import matplotlib.pyplot as plt
import numpy as np

visc6 = np.array([106.66377365,  108.04142982,  112.17503296,  119.07477498,  128.76799705,
  141.306582,    156.77490949,  175.29726756,  197.04395026,  222.2357662,
  251.14703299,  284.10749115,  321.50352526,  363.77896244,  411.43551537,
  465.03284714,  525.18826763,  592.57615003,  667.92720246,  752.02771843,
  845.71888587,  949.89618773, 1065.50889408, 1193.55962996, 1335.10399883,
 1491.25024372, 1663.15893255, 1852.04265897, 2059.16575346, 2285.8440024,
 2533.44437458])

N=31
mu = np.zeros(N)
e = np.zeros(N)
u=0.0
for i in range (0,N):
    e[i] = 19*pi**2/12 + 9/2*u**2 + (9/(4*pi**2))*u**4
    mu[i] = u
    u = u + 0.2

#calculates shear viscosity over enthalpy density
ev = np.zeros(N) 
for i in range (0,N):
    ev[i] = 3*visc6[i]/(4*e[i])


plt.plot(mu,ev,'#bc5090')   
plt.ylabel(r'$\frac{T\eta}{(e+P)} \times  g^4 \ln g^{-1}$',fontsize=14)
plt.xlabel(r'$\mu/T$',fontsize=14)
plt.savefig('ne.eps', format='eps',transparent=True)
plt.show()


==> anc/readme.txt <==
This is a quick readme of the ancillary files associated with this submission.
These consist of four python scripts, which calculate the viscosity and generate the plots described in the paper.
The files Fig3.py Fig7.py and Fig8.py use values calculated elsewhere and produce the plots which appear in the paper as figures 3, 7, and 8.
All relevant data points needed to reproduce the plots can be found in these three files.
Fig456.py contains an actual calculation of the shear viscosity in the 6-parameter Ansatz at general mu, using the methodology of the paper, eg, determining $\tilde S_a$ and $\tilde{\mathcal{C}}_{ab}$ for each collision type.
It then generates figures 4, 5, and 6.
The expressions was auto-generated by another script which we have not included.
